Arbitrary-Size Global Regularity for a Reduced Oldroyd-B Active-Line Model

We study a one-dimensional active-line equation motivated by thin stress-sheet dynamics in the high-Weissenberg Oldroyd-B regime. A positive periodic line density $\rho=m+\eta$ satisfies $\rho_t+cP_0\{\rho\Lambda\rho-(\mathcal H\rho)\rho_s\}+\gamma(\rho-m)=0$, where $\Lambda=\mathcal H\partial_s$ and $P_0f=f-\langle f\rangle$. We prove that every strictly positive smooth initial density of arbitrary size generates a unique global smooth solution. The key is the pointwise cancellation obtained after one differentiation: for $w=\rho_s$, $w_t+c\rho\Lambda w-c(\mathcal H\rho)w_s+\gamma w=0$. Its maximum principle controls the slope globally, while critical-drift H\"older and Schauder estimates close all higher derivatives. We also prove quantitative small-oscillation stability. Independently, an exact fourth-difference sum-of-squares identity gives $\int_{\mathbb T}\rho^2\Lambda^3\rho\,ds\geq0$ for every smooth nonnegative density. The stronger derivative-energy sign leads, in its sharp phase-opposed form, to the cubic convolution inequality $\mathcal C(x)\leq2AE_3$, where $A=\sum_{n\geq1}x_n$, $E_3=\sum_{n\geq1}n^3x_n^2$, and $\mathcal C(x)=\sum_{a,b\geq1}(a+b)(a^2+ab+b^2)x_ax_bx_{a+b}$. The constant $2$ is sharp along critical $n^{-3/2}$ plateaux. We prove the inequality for several cutoff-uniform and infinite-support classes, including selected Schur, dyadic-layer, Mellin, and moment families. The unrestricted inequality remains open, but it is not needed for the global regularity theorem.

==> verify_cubic_mellin_density.py <==
"""Interval certificate for the critical dyadic cubic Mellin density.

The scale-invariant layer profile is

    lambda_k = (R 2^k)^(-1/6).

After division by the number of logarithmic scales and passage to the
continuum cutoff limit, its cubic deficit has density ``S`` below.  The
first ``TRUNCATION`` Mellin coefficients are enclosed by outward-rounded
interval arithmetic.  The remaining infinite tail is bounded analytically.
"""

from __future__ import annotations

from mpmath import iv


iv.dps = 100
TRUNCATION = 80


def primitives(t: iv.mpf) -> tuple[iv.mpf, iv.mpf, iv.mpf]:
    """Primitives used by the clipped residual rectangles."""
    root = iv.sqrt(1 + t * t)
    a = 2 * t - 2 * root - 2 * iv.atan2(t, iv.mpf(1))
    a += 2 * t / (root + 1)
    b = -2 * t + 2 * root + iv.log(t / (root + 1))
    b -= 1 / (root + 1)
    c = -t * t + t * root + iv.log(t + root)
    c -= 2 * t / (root + 1)
    return a, b, c


def residual_u(ratio: iv.mpf) -> iv.mpf:
    root = iv.sqrt(ratio)
    t = 1 / iv.sqrt(ratio - 1)
    a, b, _ = primitives(t)
    return 2 * (root * (a + 2) - b)


def residual_v(ratio: iv.mpf) -> iv.mpf:
    root = iv.sqrt(ratio)
    t = 1 / root
    _, b, c = primitives(t)
    return 2 * (root * c - b)


def outer_kernel_at_dyadic_distance(distance: int) -> iv.mpf:
    """G_infinity(2^distance), for a strictly larger outer cutoff."""
    if distance < 1:
        raise ValueError("distance must be positive")
    ratio = iv.mpf(2) ** distance
    root = iv.sqrt(ratio)
    root_minus = iv.sqrt(ratio - 1)
    elementary = 10 - 2 / root + 4 / (root + root_minus)
    return (
        elementary
        - 2 * (4 - iv.pi)
        - residual_u(ratio)
        - residual_v(ratio)
    )


def repeated_high_kernel_at_dyadic_distance(distance: int) -> iv.mpf:
    """G_rep(2^distance), for the two equal largest cutoffs."""
    if distance < 1:
        raise ValueError("distance must be positive")
    ratio = iv.mpf(2) ** distance
    root = iv.sqrt(ratio)
    root_minus = iv.sqrt(ratio - 1)
    elementary = 12 - 4 / root + 8 / (root + root_minus)
    return elementary - 2 * (4 - iv.pi) - 2 * residual_u(ratio)


def equal_low_outer_kernel() -> iv.mpf:
    """The continuous r -> 1+ value of G_infinity(r)."""
    root_two = iv.sqrt(2)
    return 4 * (iv.pi + root_two - iv.log(1 + root_two) - 2)


def partial_density(truncation: int = TRUNCATION) -> iv.mpf:
    """Interval enclosure of all Mellin distances up to truncation."""
    q = iv.mpf(2) ** (-iv.mpf(1) / 6)
    x = q * q
    value = iv.pi - 2
    value += iv.mpf("0.5") * equal_low_outer_kernel() * q / (1 - q)
    for distance in range(1, truncation + 1):
        repeated = repeated_high_kernel_at_dyadic_distance(distance)
        outer = outer_kernel_at_dyadic_distance(distance)
        value += x**distance * (
            iv.mpf("0.5") * repeated + q * outer / (1 - q)
        )
    return value


def tail_bound(truncation: int = TRUNCATION) -> iv.mpf:
    """Absolute bound for all omitted distances.

    For r >= 2 the elementary formulas and |atan(t)| <= t,
    asinh(t) <= t, sqrt(1+t^2)-1 <= t^2/2 give

        |G_infinity(r)| <= 74 + 2 log(r),
        |G_rep(r)|      <= 88 + 2 log(r).

    We use the common larger majorant 88 + 2 a log(2) at r=2^a.
    """
    q = iv.mpf(2) ** (-iv.mpf(1) / 6)
    x = q * q
    first = truncation + 1
    geometric = x**first / (1 - x)
    arithmetic_geometric = (
        x**first * (first - (first - 1) * x) / (1 - x) ** 2
    )
    kernel_tail = 88 * geometric + 2 * iv.log(2) * arithmetic_geometric
    return (iv.mpf("0.5") + q / (1 - q)) * kernel_tail


def certificate(truncation: int = TRUNCATION) -> tuple[iv.mpf, iv.mpf, iv.mpf]:
    partial = partial_density(truncation)
    tail = tail_bound(truncation)
    enclosure = partial + iv.mpf([-1, 1]) * tail
    return partial, tail, enclosure


def main() -> None:
    partial, tail, enclosure = certificate()
    print(f"truncation={TRUNCATION}")
    print(f"partial_interval={partial}")
    print(f"tail_abs_bound={tail}")
    print(f"density_interval={enclosure}")
    print(f"density_lower={float(enclosure.a):+.12e}")
    print(f"density_upper={float(enclosure.b):+.12e}")
    if float(enclosure.a) <= 24.0:
        raise RuntimeError("the certified cubic Mellin reserve is not above 24")


if __name__ == "__main__":
    main()


==> verify_cubic_mellin_gram.py <==
"""Interval certificate for the arbitrary-amplitude cubic Mellin theorem.

The proof constructs one translation-invariant quadratic Gram slice Q and
uses

    E(u) = sum_k u_k <u, Q_k u>.

After conjugation by W_nn=q^|n|, the negative half-axis is a 20-band
Toeplitz operator.  Its coupling to the center and positive half-axis has
rank two.  A residual certificate bounds the resulting 2 by 2 inverse Gram
matrix, and the remaining geometric positive tail is eliminated exactly.
All inequalities below are checked with outward-rounded interval arithmetic.
The floating-point solve is used only to choose a rational witness, which is
then independently enclosed and verified.
"""

from __future__ import annotations

import math

import numpy as np
from mpmath import iv
from scipy.linalg import solve, toeplitz

from verify_cubic_mellin_density import (
    equal_low_outer_kernel,
    outer_kernel_at_dyadic_distance,
    repeated_high_kernel_at_dyadic_distance,
)


iv.dps = 70
ROLE_CUTOFF = 20
SOLVE_SIZE = 240
SYMBOL_GRID = 16384
PAST_LOWER_BOUND = iv.mpf("0.30")
PAST_DIAGONAL = iv.mpf("2.664428")
FUTURE_DIAGONAL = iv.mpf("1.233368")
SAFE_INVERSE_GRAM = (
    (iv.mpf("0.820"), iv.mpf("0.347")),
    (iv.mpf("0.347"), iv.mpf("0.407")),
)

FRACTION_A_TEXT = (
    "0.181940", "0.250567", "0.361108", "0.688951", "-1.000000",
    "-0.647225", "-0.331115", "-0.210711", "-0.158489", "-0.119108",
    "-0.096960", "-0.080101", "-0.069990", "-0.057111", "-0.053880",
    "-0.066839", "-0.044065", "-0.042821", "-0.039566", "-0.036353",
)
FRACTION_B_TEXT = (
    "-0.179873", "-0.250567", "-0.361108", "-0.515173", "1.000000",
    "0.765263", "0.794318", "0.792851", "0.806990", "0.786040",
    "0.770625", "0.703269", "0.640896", "0.579404", "0.516787",
    "0.470648", "0.479046", "0.530609", "0.617884", "0.772564",
)
FRACTION_A = tuple(iv.mpf(value) for value in FRACTION_A_TEXT)
FRACTION_B = tuple(iv.mpf(value) for value in FRACTION_B_TEXT)
FRACTION_C = tuple(
    iv.mpf(1) - first - second
    for first, second in zip(FRACTION_A, FRACTION_B)
)


def lower(value) -> float:
    return float(value.a)


def upper(value) -> float:
    return float(value.b)


def absolute_upper(value) -> float:
    return max(abs(lower(value)), abs(upper(value)))


def midpoint(value) -> float:
    return 0.5 * (lower(value) + upper(value))


def point(value: float, digits: int = 12):
    return iv.mpf(f"{value:.{digits}f}")


def role_b(distance: int):
    if distance <= ROLE_CUTOFF:
        return FRACTION_B[distance - 1]
    return iv.mpf(1)


def role_c(distance: int):
    if distance <= ROLE_CUTOFF:
        return FRACTION_C[distance - 1]
    return iv.mpf(0)


def kernel_data(maximum_distance: int):
    q = iv.mpf(2) ** (-iv.mpf(1) / 6)
    g0 = equal_low_outer_kernel()
    outer = [iv.mpf(0)] * (maximum_distance + 1)
    repeated = [iv.mpf(0)] * (maximum_distance + 1)
    for distance in range(1, maximum_distance + 1):
        outer[distance] = outer_kernel_at_dyadic_distance(distance)
        repeated[distance] = repeated_high_kernel_at_dyadic_distance(
            distance
        )
    return q, g0, outer, repeated


def toeplitz_coefficients(q, outer):
    coefficients = [PAST_DIAGONAL]
    for distance in range(1, ROLE_CUTOFF + 1):
        coefficients.append(
            iv.mpf("0.5")
            * role_c(distance)
            * outer[distance]
            * q ** (iv.mpf(3) * distance / 2)
        )
    return coefficients


def certify_toeplitz_symbol(q, outer):
    coefficients = toeplitz_coefficients(q, outer)
    derivative_bound = iv.mpf(0)
    for distance, coefficient in enumerate(coefficients[1:], start=1):
        derivative_bound += 2 * distance * iv.fabs(coefficient)

    sampled_lower = math.inf
    for index in range(SYMBOL_GRID + 1):
        theta = iv.pi * index / SYMBOL_GRID
        value = coefficients[0]
        for distance, coefficient in enumerate(coefficients[1:], start=1):
            value += 2 * coefficient * iv.cos(distance * theta)
        sampled_lower = min(sampled_lower, lower(value))

    mesh_error = derivative_bound * iv.pi / (2 * SYMBOL_GRID)
    certified_lower = sampled_lower - upper(mesh_error)
    if certified_lower <= upper(PAST_LOWER_BOUND):
        raise RuntimeError("the past Toeplitz symbol bound did not close")
    return sampled_lower, upper(derivative_bound), certified_lower


def forcing_vectors(q, outer, repeated, count: int):
    p = []
    b = []
    for distance in range(1, count + 1):
        p.append(
            iv.mpf("0.25")
            * repeated[distance]
            * q ** (iv.mpf(3) * distance / 2)
            - iv.mpf("0.5")
            * FUTURE_DIAGONAL
            * q ** (iv.mpf(distance) / 2)
        )
        b.append(
            iv.mpf("0.5")
            * role_b(distance)
            * outer[distance]
            * q ** (iv.mpf(3) * distance / 2)
        )
    return p, b


def apply_toeplitz(coefficients, witness, row: int):
    """Apply the semi-infinite Toeplitz matrix to a finite witness row."""
    value = iv.mpf(0)
    size = len(witness)
    if row <= size:
        value += coefficients[0] * witness[row - 1]
    for gap in range(1, len(coefficients)):
        left = row - gap
        right = row + gap
        if 1 <= left <= size:
            value += coefficients[gap] * witness[left - 1]
        if 1 <= right <= size:
            value += coefficients[gap] * witness[right - 1]
    return value


def squared_tail_bound(q, first: int):
    """Bound sum_{a>=first}(p_a^2+b_a^2) from the kernel majorants."""
    ratio = q**3
    n = iv.mpf(first)
    polynomial_geometric = ratio**first * (
        n**2
        + (-2 * n**2 + 2 * n + 1) * ratio
        + (n - 1) ** 2 * ratio**2
    ) / (1 - ratio) ** 3
    geometric = q**first / (1 - q)
    log_two = iv.log(2)
    repeated_scale = 88 + 2 * log_two
    outer_scale = 74 + 2 * log_two
    return (
        (iv.mpf(1) / 8) * repeated_scale**2
        + (iv.mpf(1) / 4) * outer_scale**2
    ) * polynomial_geometric + (
        iv.mpf("0.5") * FUTURE_DIAGONAL**2 * geometric
    )


def certify_inverse_gram(q, outer, repeated):
    coefficients = toeplitz_coefficients(q, outer)
    rows = SOLVE_SIZE + ROLE_CUTOFF
    p, b = forcing_vectors(q, outer, repeated, rows)

    first_column = np.zeros(SOLVE_SIZE)
    for index, coefficient in enumerate(coefficients):
        first_column[index] = midpoint(coefficient)
    finite_toeplitz = toeplitz(first_column)
    forcing = np.column_stack(
        (
            [midpoint(value) for value in p[:SOLVE_SIZE]],
            [midpoint(value) for value in b[:SOLVE_SIZE]],
        )
    )
    discovered = solve(finite_toeplitz, forcing, assume_a="sym")
    rounded = np.round(discovered, 12)
    witness = [
        [point(rounded[row, column]) for row in range(SOLVE_SIZE)]
        for column in range(2)
    ]

    applied = [
        [
            apply_toeplitz(coefficients, witness[column], row)
            for row in range(1, rows + 1)
        ]
        for column in range(2)
    ]
    forcing_iv = (p, b)
    residual_square_upper = 0.0
    for column in range(2):
        for row in range(rows):
            residual = forcing_iv[column][row] - applied[column][row]
            residual_square_upper += absolute_upper(residual) ** 2
    residual_square_upper += upper(squared_tail_bound(q, rows + 1))
    residual_payment = residual_square_upper / lower(PAST_LOWER_BOUND)

    base00 = iv.mpf(0)
    base01 = iv.mpf(0)
    base11 = iv.mpf(0)
    for row in range(SOLVE_SIZE):
        x0, x1 = witness[0][row], witness[1][row]
        f0, f1 = p[row], b[row]
        base00 += 2 * f0 * x0 - x0 * applied[0][row]
        base01 += f0 * x1 + x0 * f1 - x0 * applied[1][row]
        base11 += 2 * f1 * x1 - x1 * applied[1][row]

    difference00 = (
        SAFE_INVERSE_GRAM[0][0] - base00 - residual_payment
    )
    difference01 = SAFE_INVERSE_GRAM[0][1] - base01
    difference11 = (
        SAFE_INVERSE_GRAM[1][1] - base11 - residual_payment
    )
    determinant = difference00 * difference11 - difference01**2
    if min(lower(difference00), lower(difference11), lower(determinant)) <= 0:
        raise RuntimeError("the inverse-Gram Loewner bound did not close")
    return (
        (base00, base01, base11),
        residual_square_upper,
        (lower(difference00), lower(difference11), lower(determinant)),
    )


def interval_ldl(matrix):
    size = len(matrix)
    lower_factor = [[iv.mpf(0) for _ in range(size)] for _ in range(size)]
    pivots = []
    for row in range(size):
        pivot = matrix[row][row]
        for column in range(row):
            pivot -= (
                lower_factor[row][column] ** 2 * pivots[column]
            )
        if lower(pivot) <= 0:
            raise RuntimeError(f"nonpositive interval LDL pivot at {row}")
        pivots.append(pivot)
        lower_factor[row][row] = iv.mpf(1)
        for target in range(row + 1, size):
            value = matrix[target][row]
            for column in range(row):
                value -= (
                    lower_factor[target][column]
                    * lower_factor[row][column]
                    * pivots[column]
                )
            lower_factor[target][row] = value / pivot
    return pivots


def certify_final_core(q, g0, outer):
    geometric = [
        q ** (iv.mpf(distance) / 2)
        for distance in range(1, ROLE_CUTOFF + 1)
    ]
    role_a = [
        iv.mpf("0.5")
        * FRACTION_A[distance - 1]
        * outer[distance]
        * q ** (iv.mpf(distance) / 2)
        for distance in range(1, ROLE_CUTOFF + 1)
    ]
    g_pp = SAFE_INVERSE_GRAM[0][0]
    g_pb = SAFE_INVERSE_GRAM[0][1]
    g_bb = SAFE_INVERSE_GRAM[1][1]
    center_scale = iv.mpf("0.5") * (
        iv.mpf("0.5") * g0 - PAST_DIAGONAL
    ) - g_pb

    size = ROLE_CUTOFF + 1
    core = [[iv.mpf(0) for _ in range(size)] for _ in range(size)]
    core[0][0] = iv.pi - 2 - g_pp
    for distance in range(1, size):
        core[0][distance] = center_scale * geometric[distance - 1]
        core[distance][0] = core[0][distance]
    for left in range(1, size):
        for right in range(1, size):
            value = -g_bb * geometric[left - 1] * geometric[right - 1]
            if left == right:
                value += FUTURE_DIAGONAL
            elif left < right:
                value += role_a[left - 1] * geometric[right - 1]
            else:
                value += role_a[right - 1] * geometric[left - 1]
            core[left][right] = value

    tail_norm_squared = q ** (ROLE_CUTOFF + 1) / (1 - q)
    tail_denominator = FUTURE_DIAGONAL - g_bb * tail_norm_squared
    if lower(tail_denominator) <= 0:
        raise RuntimeError("the geometric future-tail denominator is not positive")
    coupling = [center_scale] + [
        role_a[index] - g_bb * geometric[index]
        for index in range(ROLE_CUTOFF)
    ]
    multiplier = tail_norm_squared / tail_denominator
    for row in range(size):
        for column in range(size):
            core[row][column] -= (
                multiplier * coupling[row] * coupling[column]
            )
    pivots = interval_ldl(core)
    return lower(tail_denominator), min(lower(value) for value in pivots)


def main() -> None:
    maximum_distance = SOLVE_SIZE + ROLE_CUTOFF
    q, g0, outer, repeated = kernel_data(maximum_distance)

    sampled, derivative, symbol_lower = certify_toeplitz_symbol(q, outer)
    base, residual_square, loewner = certify_inverse_gram(
        q, outer, repeated
    )
    tail_denominator, pivot_lower = certify_final_core(q, g0, outer)

    print(f"role_cutoff={ROLE_CUTOFF}")
    print("tail_role=B")
    print(f"symbol_grid={SYMBOL_GRID}")
    print(f"toeplitz_sampled_lower={sampled:+.12e}")
    print(f"toeplitz_derivative_upper={derivative:+.12e}")
    print(f"toeplitz_certified_lower={symbol_lower:+.12e}")
    print(
        "inverse_gram_variational="
        f"[[{midpoint(base[0]):.12f},{midpoint(base[1]):.12f}],"
        f"[{midpoint(base[1]):.12f},{midpoint(base[2]):.12f}]]"
    )
    print(f"inverse_gram_residual_square_upper={residual_square:+.12e}")
    print(
        "inverse_gram_loewner_slack="
        f"diag=({loewner[0]:.12e},{loewner[1]:.12e}),"
        f"det={loewner[2]:.12e}"
    )
    print(f"future_tail_denominator_lower={tail_denominator:+.12e}")
    print(f"final_core_ldl_pivot_lower={pivot_lower:+.12e}")


if __name__ == "__main__":
    main()


==> verify_cubic_mellin_stability.py <==
"""Grid--Lipschitz certificate for the cubic Mellin Hessian symbol.

This verifies strict local stability of the constant critical dyadic stack
against arbitrary log-periodic amplitude perturbations.  Mellin kernels and
all analytic tail bounds use outward-rounded interval arithmetic.  The dense
grid evaluation is followed by a certified global Lipschitz correction.
"""

from __future__ import annotations

import math

import numpy as np
from mpmath import iv

from verify_cubic_mellin_density import (
    equal_low_outer_kernel,
    outer_kernel_at_dyadic_distance,
    repeated_high_kernel_at_dyadic_distance,
)


iv.dps = 100
TRUNCATION = 80
GRID_INTERVALS = 32768


def midpoint(value: iv.mpf) -> float:
    return 0.5 * (float(value.a) + float(value.b))


def upper(value: iv.mpf) -> float:
    return float(value.b)


def geometric_tails(first: int, x: iv.mpf) -> tuple[iv.mpf, iv.mpf, iv.mpf]:
    """Return sum x^a, sum a*x^a, sum a^2*x^a for a >= first."""
    s0 = x**first / (1 - x)
    s1 = x**first * (first - (first - 1) * x) / (1 - x) ** 2
    numerator = (
        first * first
        + (1 + 2 * first - 2 * first * first) * x
        + (first - 1) ** 2 * x * x
    )
    s2 = x**first * numerator / (1 - x) ** 3
    return s0, s1, s2


def kernel_data() -> tuple[np.ndarray, np.ndarray, float, float, float]:
    q_iv = iv.mpf(2) ** (-iv.mpf(1) / 6)
    x_iv = q_iv * q_iv
    q = midpoint(q_iv)
    x = midpoint(x_iv)
    g0 = midpoint(equal_low_outer_kernel())
    outer = np.empty(TRUNCATION)
    repeated = np.empty(TRUNCATION)
    for index in range(TRUNCATION):
        distance = index + 1
        outer[index] = midpoint(outer_kernel_at_dyadic_distance(distance))
        repeated[index] = midpoint(
            repeated_high_kernel_at_dyadic_distance(distance)
        )
    return outer, repeated, q, x, g0


def analytic_bounds() -> tuple[float, float]:
    """Return omitted-symbol and full derivative upper bounds."""
    q = iv.mpf(2) ** (-iv.mpf(1) / 6)
    x = q * q
    q_sum = q / (1 - q)
    q_first_moment = q / (1 - q) ** 2
    first = TRUNCATION + 1
    s0, s1, s2 = geometric_tails(first, x)

    # |G_infinity(2^a)| <= 74 + 2*a*log(2),
    # |G_rep(2^a)| <= 88 + 2*a*log(2).
    outer_tail = 74 * s0 + 2 * iv.log(2) * s1
    repeated_tail = 88 * s0 + 2 * iv.log(2) * s1
    symbol_tail = 3 * q_sum * outer_tail + iv.mpf("1.5") * repeated_tail

    derivative = equal_low_outer_kernel() * q_first_moment
    for distance in range(1, TRUNCATION + 1):
        outer = abs(outer_kernel_at_dyadic_distance(distance))
        repeated = abs(repeated_high_kernel_at_dyadic_distance(distance))
        derivative += distance * repeated * x**distance
        derivative += 2 * outer * x**distance * (
            distance * q_sum + q_first_moment
        )

    repeated_derivative_tail = 88 * s1 + 2 * iv.log(2) * s2
    outer_derivative_tail = 2 * (
        q_sum * (74 * s1 + 2 * iv.log(2) * s2)
        + q_first_moment * outer_tail
    )
    derivative += repeated_derivative_tail + outer_derivative_tail
    return upper(symbol_tail), upper(derivative)


def symbol_grid() -> tuple[float, float]:
    outer, repeated, q, x, g0 = kernel_data()
    theta = np.linspace(0.0, math.pi, GRID_INTERVALS + 1)
    cosine = np.cos(theta)
    sine = np.sin(theta)
    denominator = 1 - 2 * q * cosine + q * q
    geometric_real = (q * cosine - q * q) / denominator
    geometric_imag = q * sine / denominator
    q_sum = q / (1 - q)

    symbol = np.full(theta.shape, 3 * (math.pi - 2))
    symbol += 0.5 * g0 * (q_sum + 2 * geometric_real)
    for index in range(TRUNCATION):
        distance = index + 1
        angle = distance * theta
        cos_angle = np.cos(angle)
        sin_angle = np.sin(angle)
        symbol += 0.5 * repeated[index] * x**distance * (1 + 2 * cos_angle)
        symbol += outer[index] * x**distance * (
            (q_sum + geometric_real) * cos_angle
            - geometric_imag * sin_angle
            + geometric_real
        )

    location = int(np.argmin(symbol))
    return float(symbol[location]), float(theta[location])


def main() -> None:
    grid_minimum, theta = symbol_grid()
    symbol_tail, derivative_bound = analytic_bounds()
    mesh_radius = math.pi / (2 * GRID_INTERVALS)
    # This dwarfs double roundoff in the vectorized grid evaluation.
    floating_error = 1.0e-8
    certified_lower = (
        grid_minimum
        - symbol_tail
        - derivative_bound * mesh_radius
        - floating_error
    )
    print(f"truncation={TRUNCATION}")
    print(f"grid_intervals={GRID_INTERVALS}")
    print(f"grid_minimum={grid_minimum:+.12e}")
    print(f"grid_argmin={theta:+.12e}")
    print(f"omitted_symbol_abs_bound={symbol_tail:+.12e}")
    print(f"derivative_abs_bound={derivative_bound:+.12e}")
    print(f"certified_symbol_lower={certified_lower:+.12e}")
    if certified_lower <= 12.0:
        raise RuntimeError("the Mellin Hessian symbol was not certified above 12")


if __name__ == "__main__":
    main()


==> verify_endpoint_packet_supersolution.py <==
#!/usr/bin/env python3
"""Exact checks for the Chebyshev endpoint-packet supersolution."""

import sympy as sp


def chebyshev_second(index, argument):
    """Return U_index(argument), with U_{-1}=0."""
    if index == -1:
        return sp.Integer(0)
    previous, current = sp.Integer(0), sp.Integer(1)
    for _ in range(index):
        previous, current = current, sp.expand(2 * argument * current - previous)
    return current


def kernel(a, b):
    return (a + b) * (a * a + a * b + b * b)


def all_coefficients_nonnegative(polynomial, variables):
    expanded = sp.Poly(sp.expand(polynomial), *variables)
    coefficients = expanded.coeffs()
    assert coefficients
    assert all(value >= 0 for value in coefficients)
    return len(coefficients), min(coefficients), max(coefficients)


def main() -> None:
    outer, high, index = sp.symbols("N n j", integer=True, positive=True)
    slack, position = sp.symbols("t p", integer=True, nonnegative=True)

    edge_kernel = kernel(1, high)
    interior_certificate = (
        7 * edge_kernel - 3 * outer * (edge_kernel - high**3)
    )
    interior_certificate = interior_certificate.subs(outer, high + index)
    interior_certificate = interior_certificate.subs(index, position + 2)
    interior_certificate = interior_certificate.subs(
        high, 2 * (position + 2) ** 2 - (position + 2) + slack
    )
    interior_data = all_coefficients_nonnegative(
        interior_certificate, (slack, position)
    )

    boundary_slack = sp.symbols("s", integer=True, nonnegative=True)
    q = 1 - sp.Rational(7, 3) / outer
    top_kernel = kernel(1, outer - 1)
    boundary_edge = kernel(1, outer - 2) / 2
    boundary_floor = top_kernel**2 / (2 * outer**3)
    boundary_data = []
    for chain in range(1, 5):
        first_weight = chebyshev_second(chain - 1, q)
        second_weight = chebyshev_second(chain - 2, q)
        boundary_row = (
            ((outer - 1) ** 3 - boundary_floor) * first_weight
            - boundary_edge * second_weight
        )
        base = max(4, 2 * chain * chain)
        numerator, denominator = sp.fraction(
            sp.together(boundary_row.subs(outer, base + boundary_slack))
        )
        assert all_coefficients_nonnegative(numerator, (boundary_slack,))
        assert all_coefficients_nonnegative(denominator, (boundary_slack,))
        boundary_data.append(
            all_coefficients_nonnegative(numerator, (boundary_slack,))
        )

    large_cutoff = sp.symbols("u", integer=True, nonnegative=True)
    ratio_certificate = (
        outer**3 - 13 * outer**2 + 23 * outer - 12
    ).subs(outer, 12 + large_cutoff)
    ratio_data = all_coefficients_nonnegative(
        ratio_certificate, (large_cutoff,)
    )

    lam = sp.Rational(39, 25)
    angle_margin = lam**2 / 2 - lam**4 / (24 * 3**2) - sp.Rational(7, 6)
    cosine_floor = 1 - lam**2 / 2 + lam**4 / 24 - lam**6 / 720
    assert angle_margin > 0
    assert cosine_floor > sp.Rational(1, 101)
    assert 5**3 >= 101

    ratio = sp.symbols("R", real=True)
    one_step = ratio**4 - 4 * ratio**3 + 3 * ratio**2 - 1
    one_step_certificate = sp.expand(
        one_step.subs(ratio, sp.Rational(31, 10) + boundary_slack)
    )
    one_step_data = all_coefficients_nonnegative(
        one_step_certificate, (boundary_slack,)
    )

    print(
        "interior_certificate_terms="
        f"{interior_data[0]} min={interior_data[1]} max={interior_data[2]}"
    )
    print(
        "small_boundary_terms="
        + ",".join(str(data[0]) for data in boundary_data)
        + " minima="
        + ",".join(str(data[1]) for data in boundary_data)
    )
    print(
        "large_boundary_ratio_terms="
        f"{ratio_data[0]} min={ratio_data[1]} max={ratio_data[2]}"
    )
    print(
        "one_step_threshold_terms="
        f"{one_step_data[0]} min={one_step_data[1]} max={one_step_data[2]}"
    )
    print(f"angle_margin={angle_margin} cosine_floor={cosine_floor}")
    print("Chebyshev endpoint-packet Jacobi supersolution: PASS")


if __name__ == "__main__":
    main()


==> verify_geometric_cubic_mellin.py <==
"""Interval certificate for every one-sided geometric Mellin profile.

For u_j=t^j, j>=0, the exact cubic Mellin functional equals

    E(u) = B(t) / (1-t^3),

where B(t) is evaluated below.  This script proves B(t)>=pi-2 on the
whole interval 0<=t<=1, with equality only at t=0.  The endpoint t=1 is
the Cesaro bulk density of the constant stack.
"""

from __future__ import annotations

from mpmath import iv

from verify_cubic_mellin_density import (
    equal_low_outer_kernel,
    outer_kernel_at_dyadic_distance,
    repeated_high_kernel_at_dyadic_distance,
)


iv.dps = 80
TRUNCATION = 80
SUBINTERVALS = 4096
SMALL_ENDPOINT = iv.mpf("0.2")
Q = iv.mpf(2) ** (-iv.mpf(1) / 6)
X = Q * Q
G0 = equal_low_outer_kernel()
OUTER_KERNELS = tuple(
    outer_kernel_at_dyadic_distance(distance)
    for distance in range(1, TRUNCATION + 1)
)
REPEATED_KERNELS = tuple(
    repeated_high_kernel_at_dyadic_distance(distance)
    for distance in range(1, TRUNCATION + 1)
)


def upper(value: iv.mpf) -> float:
    return float(value.b)


def lower(value: iv.mpf) -> float:
    return float(value.a)


def geometric_tails(first: int, z: iv.mpf) -> tuple[iv.mpf, iv.mpf]:
    s0 = z**first / (1 - z)
    s1 = z**first * (first - (first - 1) * z) / (1 - z) ** 2
    return s0, s1


def omitted_tail(
    t: iv.mpf, *, reverse: bool = False, divide_by_t: bool = False
) -> iv.mpf:
    z = X * t if reverse else X * t * t
    s0, s1 = geometric_tails(TRUNCATION + 1, z)
    repeated = iv.mpf("0.5") * (88 * s0 + 2 * iv.log(2) * s1)
    if divide_by_t:
        # Used only on [0,0.2]; monotonicity permits the upper endpoint.
        repeated /= upper(t)
    if reverse:
        future_over_t = Q * t / (1 - Q * t * t)
    else:
        future_over_t = Q / (1 - Q * t)
    outer = future_over_t * (74 * s0 + 2 * iv.log(2) * s1)
    if not divide_by_t:
        outer *= t
    return repeated + outer


def bracket(t: iv.mpf) -> iv.mpf:
    z = X * t * t
    future = Q * t / (1 - Q * t)
    value = iv.pi - 2 + iv.mpf("0.5") * G0 * future
    for distance in range(1, TRUNCATION + 1):
        value += z**distance * (
            iv.mpf("0.5") * REPEATED_KERNELS[distance - 1]
            + future * OUTER_KERNELS[distance - 1]
        )
    return value


def divided_small_bracket(t: iv.mpf) -> iv.mpf:
    """Enclose (B(t)-(pi-2))/t without dividing by an interval containing 0."""
    value = iv.mpf("0.5") * G0 * Q / (1 - Q * t)
    for distance in range(1, TRUNCATION + 1):
        value += (
            iv.mpf("0.5")
            * REPEATED_KERNELS[distance - 1]
            * X**distance
            * t ** (2 * distance - 1)
        )
        value += (
            Q
            / (1 - Q * t)
            * OUTER_KERNELS[distance - 1]
            * X**distance
            * t ** (2 * distance)
        )
    return value


def reverse_bracket(t: iv.mpf) -> iv.mpf:
    z = X * t
    future = Q * t * t / (1 - Q * t * t)
    value = iv.pi - 2 + iv.mpf("0.5") * G0 * future
    for distance in range(1, TRUNCATION + 1):
        value += z**distance * (
            iv.mpf("0.5") * REPEATED_KERNELS[distance - 1]
            + future * OUTER_KERNELS[distance - 1]
        )
    return value


def divided_small_reverse_bracket(t: iv.mpf) -> iv.mpf:
    value = iv.mpf("0.5") * G0 * Q * t / (1 - Q * t * t)
    for distance in range(1, TRUNCATION + 1):
        value += (
            iv.mpf("0.5")
            * REPEATED_KERNELS[distance - 1]
            * X**distance
            * t ** (distance - 1)
        )
        value += (
            Q
            * t
            / (1 - Q * t * t)
            * OUTER_KERNELS[distance - 1]
            * X**distance
            * t**distance
        )
    return value


def certificate(
    *, reverse: bool = False
) -> tuple[float, float, tuple[float, float]]:
    small = iv.mpf([0, upper(SMALL_ENDPOINT)])
    small_function = (
        divided_small_reverse_bracket if reverse else divided_small_bracket
    )
    bulk_function = reverse_bracket if reverse else bracket
    small_lower = lower(
        small_function(small)
        - omitted_tail(small, reverse=reverse, divide_by_t=True)
    )

    start = upper(SMALL_ENDPOINT)
    width = (1.0 - start) / SUBINTERVALS
    best_lower = float("inf")
    best_box = (start, start + width)
    baseline = iv.pi - 2
    for index in range(SUBINTERVALS):
        left = start + index * width
        right = start + (index + 1) * width
        t = iv.mpf([left, right])
        enclosure = bulk_function(t) - omitted_tail(t, reverse=reverse)
        current = lower(enclosure - baseline)
        if current < best_lower:
            best_lower = current
            best_box = (left, right)
    return small_lower, best_lower, best_box


def main() -> None:
    small_lower, bulk_lower, best_box = certificate()
    reverse_small, reverse_bulk, reverse_box = certificate(reverse=True)
    endpoint = bracket(iv.mpf(1))
    print(f"truncation={TRUNCATION}")
    print(f"subintervals={SUBINTERVALS}")
    print(f"small_divided_margin_lower={small_lower:+.12e}")
    print(f"bulk_margin_lower={bulk_lower:+.12e}")
    print(f"bulk_worst_box=[{best_box[0]:.12f},{best_box[1]:.12f}]")
    print(f"reverse_small_divided_margin_lower={reverse_small:+.12e}")
    print(f"reverse_bulk_margin_lower={reverse_bulk:+.12e}")
    print(f"reverse_worst_box=[{reverse_box[0]:.12f},{reverse_box[1]:.12f}]")
    print(f"endpoint_partial_interval={endpoint}")
    if min(small_lower, bulk_lower, reverse_small, reverse_bulk) <= 0.0:
        raise RuntimeError("geometric Mellin positivity was not certified")


if __name__ == "__main__":
    main()


==> verify_half_poisson_radius.py <==
"""Exact rational certificate for the universal Poisson radius q <= 1/2."""

import sympy as sp


X = sp.Rational(1, 4)
SCALE = 10**6


def weight(a: int, b: int) -> int:
    return (a + b) * (a * a + a * b + b * b)


FLOORS = (
    (sp.Rational(1, 6), sp.Rational(1, 6), sp.Rational(1, 6)),
    (sp.Rational(1, 2), sp.Rational(1, 2), sp.Integer(0)),
    (sp.Rational(1, 2), sp.Integer(0), sp.Rational(1, 2)),
    (sp.Integer(0), sp.Rational(1, 2), sp.Rational(1, 2)),
)


# Each row gives one million times the convex weights of FLOORS 0, 1, 2, 3.
CORRECTIONS = {
    (1, 2): (288841, 0, 0, 711159),
    (1, 3): (734857, 0, 0, 265143),
    (1, 4): (542836, 0, 0, 457164),
    (2, 2): (812184, 187816, 0, 0),
    (2, 3): (SCALE, 0, 0, 0),
    (2, 5): (SCALE, 0, 0, 0),
    (2, 7): (822662, 177338, 0, 0),
    (3, 3): (SCALE, 0, 0, 0),
    (3, 4): (SCALE, 0, 0, 0),
    (3, 5): (SCALE, 0, 0, 0),
    (3, 6): (876294, 123706, 0, 0),
    (3, 7): (SCALE, 0, 0, 0),
    (5, 5): (534065, 465935, 0, 0),
}


def baseline_margins(maximum_mode: int) -> dict[int, sp.Rational]:
    s0 = sp.Rational(1, 12)
    s1 = sp.Rational(7, 36)
    s2 = sp.Rational(53, 108)
    s3 = sp.Rational(149, 108)
    margins: dict[int, sp.Rational] = {
        1: sp.factor(1 - 2 * X - (s3 + 2 * s2 + 2 * s1 + s0) / 3),
        2: sp.factor(8 - 1 - 7 * X - (8 * s0 + 8 * s1 + 4 * s2 + s3)),
    }
    for n in range(3, maximum_mode + 1):
        margins[n] = sp.Rational(27 * n**3 - 12 * n**2 - 80 * n - 79, 54)
    assert margins[1] == -sp.Rational(4, 9)
    assert margins[2] == -sp.Rational(17, 54)
    return margins


def corrected_margins(maximum_mode: int = 30) -> dict[int, sp.Rational]:
    margins = baseline_margins(maximum_mode)
    for (a, b), integer_weights in CORRECTIONS.items():
        assert sum(integer_weights) == SCALE
        convex_weights = tuple(sp.Rational(value, SCALE) for value in integer_weights)
        selected = tuple(
            sum((convex_weights[k] * FLOORS[k][coordinate] for k in range(4)), sp.Integer(0))
            for coordinate in range(3)
        )
        baseline_index = 0 if a == 1 else 1
        baseline = FLOORS[baseline_index]
        c = a + b
        multiplicity = 1 if a == b else 2
        triad_weight = multiplicity * weight(a, b) * X**c
        for mode, difference in (
            (a, selected[0] - baseline[0]),
            (b, selected[1] - baseline[1]),
            (c, selected[2] - baseline[2]),
        ):
            margins[mode] -= triad_weight * difference / X**mode
    return {mode: sp.factor(value) for mode, value in margins.items()}


def verify_certificate() -> None:
    margins = corrected_margins()
    normalized = {mode: sp.factor(value / mode**3) for mode, value in margins.items()}
    certificate_margin = sp.Rational(149274521, 149299200000)
    assert min(normalized[mode] for mode in range(1, 11)) == certificate_margin
    assert all(margins[mode] > 0 for mode in range(1, 11))

    # Corrections involve only frequencies at most ten. The uniform tail is unchanged.
    n = sp.symbols("n", real=True)
    tail_numerator = 27 * n**3 - 12 * n**2 - 80 * n - 79
    assert tail_numerator.subs(n, 11) > 0
    assert sp.diff(tail_numerator, n).subs(n, 11) > 0
    assert sp.diff(tail_numerator, n, 2).subs(n, 11) > 0
    assert all(margins[mode] > 0 for mode in range(11, 31))

    print("Universal Poisson radius q <= 1/2: exact certificate passed")
    print(f"minimum normalized margin = {certificate_margin}")
    print(f"minimum normalized margin (decimal) = {sp.N(certificate_margin, 18)}")


if __name__ == "__main__":
    verify_certificate()


==> verify_schur_rellich_clark_deformation.py <==
#!/usr/bin/env python3
"""Exact certificate for the one-Poisson Clark deformation."""

from __future__ import annotations

from math import comb

import sympy as sp


def main() -> None:
    a, w, z, s = sp.symbols("a w z s", real=True)

    herglotz = w * (1 + z) / (1 - z)
    herglotz += (1 - w) * (1 + a * z) / (1 - a * z)
    function = sp.factor((herglotz - 1) / (herglotz + 1))

    q = 1 - w + a * w
    b = a + w - a * w
    d = w * (1 - w) * (1 - a) ** 2
    expected_function = z * (b - a * z) / (1 - q * z)
    assert sp.factor(function - expected_function) == 0
    assert sp.factor(b * q - a - d) == 0
    assert sp.factor(d - (1 - b) * (1 - q)) == 0

    # For f_1=b and f_n=d q^(n-2), n>=2, sum the energy and
    # the three resonant sectors (1,1), (1,n), and (m,n), m,n>=2.
    r = q**2
    energy_tail = -(r**3 - 4 * r**2 + 5 * r - 8) / (r - 1) ** 4
    one_tail = -(6 * r**3 - 23 * r**2 + 32 * r - 21) / (r - 1) ** 4
    tail_tail = 2 * (3 * r - 8) * (r**2 - 2 * r + 3) / (r - 1) ** 5

    energy = b**2 + d**2 * energy_tail
    convolution = 6 * b**2 * d
    convolution += 2 * b * d**2 * q * one_tail
    convolution += d**3 * q**2 * tail_tail
    rellich = sp.factor(sp.cancel(energy - convolution / 2))

    numerator = sp.factor(sp.cancel(rellich * w**2 * (2 - w + a * w) ** 5))
    assert sp.factor(rellich - numerator / (w**2 * (2 - w + a * w) ** 5)) == 0

    transformed = sp.Poly(sp.expand(numerator.subs(a, 2 * s - 1)), s, w)
    coefficients = {
        powers: coefficient for powers, coefficient in transformed.terms()
    }

    bernstein = {}
    degree = 15
    for i in range(degree + 1):
        for j in range(degree + 1):
            value = sp.S.Zero
            for k in range(i + 1):
                for ell in range(j + 1):
                    value += coefficients.get((k, ell), 0) * sp.Rational(
                        comb(i, k), comb(degree, k)
                    ) * sp.Rational(comb(j, ell), comb(degree, ell))
            bernstein[i, j] = sp.factor(value)

    zero_indices = sorted(index for index, value in bernstein.items() if value == 0)
    positive_values = [value for value in bernstein.values() if value > 0]
    assert all(value >= 0 for value in bernstein.values())
    assert len(positive_values) == 244
    assert zero_indices == [
        (0, 13),
        (0, 14),
        (0, 15),
        (1, 14),
        (1, 15),
        (2, 14),
        (2, 15),
        (3, 14),
        (3, 15),
        (4, 15),
        (15, 0),
        (15, 1),
    ]
    assert min(positive_values) == sp.Rational(32, 4095)

    signed_limit = sp.factor(function.subs({a: -1, w: sp.Rational(1, 10)}))
    signed_blaschke = z * (z - sp.Rational(4, 5)) / (
        1 - sp.Rational(4, 5) * z
    )
    assert sp.factor(signed_limit - signed_blaschke) == 0

    print("one-Poisson Clark deformation: exact rational ledger verified")
    print("degree-(15,15) Bernstein coefficients: 244 positive, 12 zero")
    print("smallest positive Bernstein coefficient: 32/4095")
    print("signed Blaschke endpoint: a=-1, w=1/10 verified")


if __name__ == "__main__":
    main()


==> verify_schur_rellich_complex_clark.py <==
#!/usr/bin/env python3
"""Exact full-disk certificate for the one-Poisson Clark family."""

from __future__ import annotations

from fractions import Fraction
from math import comb

import numpy as np
import sympy as sp


def even_substitution(expression: sp.Expr, variable: sp.Symbol, square: sp.Symbol) -> sp.Expr:
    """Replace even powers of variable by powers of square, exactly."""
    polynomial = sp.Poly(sp.expand(expression), variable)
    assert all(power[0] % 2 == 0 for power, _ in polynomial.terms())
    return sp.expand(
        sum(coefficient * square ** (power[0] // 2)
            for power, coefficient in polynomial.terms())
    )


def bernstein_coefficients(
    expression: sp.Expr, variables: tuple[sp.Symbol, ...]
) -> tuple[tuple[int, ...], dict[tuple[int, ...], Fraction]]:
    """Return the exact tensor Bernstein coefficients on the unit cube."""
    polynomial = sp.Poly(sp.expand(expression), *variables)
    degrees = polynomial.degree_list()
    shape = tuple(degree + 1 for degree in degrees)
    tensor = np.empty(shape, dtype=object)
    tensor.fill(Fraction(0))
    for powers, coefficient in polynomial.terms():
        numerator, denominator = coefficient.as_numer_denom()
        tensor[powers] = Fraction(int(numerator), int(denominator))

    # Apply the univariate power-to-Bernstein transform one axis at a time.
    for axis, degree in enumerate(degrees):
        transformed = np.empty_like(tensor)
        transverse_shape = tensor.shape[:axis] + tensor.shape[axis + 1:]
        for transverse_index in np.ndindex(transverse_shape):
            selector = list(transverse_index)
            selector.insert(axis, slice(None))
            selector_tuple = tuple(selector)
            line = tensor[selector_tuple]
            transformed[selector_tuple] = [
                sum(
                    (
                        line[power] * Fraction(
                            comb(index, power), comb(degree, power)
                        )
                        for power in range(index + 1)
                    ),
                    Fraction(0),
                )
                for index in range(degree + 1)
            ]
        tensor = transformed

    coefficients = {index: tensor[index] for index in np.ndindex(shape)}
    return degrees, coefficients


def has_positive_face(
    coefficients: dict[tuple[int, ...], Fraction],
    requirements: dict[int, int],
) -> bool:
    return any(
        value > 0
        and all(index[axis] == endpoint for axis, endpoint in requirements.items())
        for index, value in coefficients.items()
    )


def main() -> None:
    alpha, z = sp.symbols("alpha z")
    w = sp.symbols("w", real=True)
    herglotz = w * (1 + z) / (1 - z)
    herglotz += (1 - w) * (1 + alpha * z) / (1 - alpha * z)
    function = sp.factor((herglotz - 1) / (herglotz + 1))

    q_alpha = 1 - w + w * alpha
    b_alpha = w + (1 - w) * alpha
    d_alpha = w * (1 - w) * (1 - alpha) ** 2
    expected = z * (b_alpha - alpha * z) / (1 - q_alpha * z)
    assert sp.factor(function - expected) == 0
    assert sp.factor(b_alpha * q_alpha - alpha - d_alpha) == 0

    x, y, Y = sp.symbols("x y Y", real=True)
    X, t = sp.symbols("X t", real=True)
    a = x + sp.I * y
    q = 1 - w + w * a
    b = w + (1 - w) * a
    d = w * (1 - w) * (1 - a) ** 2
    r = sp.expand_complex(q * sp.conjugate(q))

    energy_sum = (8 - 5 * r + 4 * r**2 - r**3) / (1 - r) ** 4
    one_tail_sum = (21 - 32 * r + 23 * r**2 - 6 * r**3) / (1 - r) ** 4
    tail_tail_sum = 2 * (8 - 3 * r) * (r**2 - 2 * r + 3) / (1 - r) ** 5

    energy = sp.expand_complex(b * sp.conjugate(b))
    energy += sp.expand_complex(d * sp.conjugate(d)) * energy_sum
    convolution = 6 * b**2 * sp.conjugate(d)
    convolution += 2 * b * d * sp.conjugate(d) * sp.conjugate(q) * one_tail_sum
    convolution += d**2 * sp.conjugate(d) * sp.conjugate(q) ** 2 * tail_tail_sum
    rellich = sp.cancel(energy - sp.re(sp.expand_complex(convolution)) / 2)

    numerator_y, denominator_y = sp.fraction(rellich)
    numerator = even_substitution(numerator_y, y, Y)
    denominator = even_substitution(denominator_y, y, Y)
    rellich_Y = sp.cancel(numerator / denominator)
    r_Y = sp.expand(r.subs(y**2, Y))
    disk_gap = sp.expand(1 - r_Y)

    cleared = sp.factor(sp.cancel(rellich_Y * disk_gap**5))
    cleared_cube = sp.factor(
        cleared.subs({x: 2 * X - 1, Y: 4 * X * (1 - X) * t})
    )
    K = sp.factor(cleared_cube / (128 * w**3 * (1 - X) ** 3))
    assert sp.Poly(K, X, t, w).degree_list() == (9, 6, 7)
    assert sp.factor(cleared_cube - 128 * w**3 * (1 - X) ** 3 * K) == 0

    # Resolve the only flat corner by three exact toric charts.  First set
    # U=1-X.  The charts t=Uv and U=tv cover the (U,t)-square.  In the
    # second chart set e=1-w and then use e=vh or v=eh.
    U, v, e, h, s = sp.symbols("U v e h s", real=True)
    K1 = sp.factor(sp.cancel(K.subs({X: 1 - U, t: U * v}) / U**2))
    K2 = sp.factor(sp.cancel(K.subs(X, 1 - t * v) / t**2))
    K21 = sp.factor(sp.cancel(K2.subs(w, 1 - v * h) / v**2))
    K22 = sp.factor(sp.cancel(K2.subs({v: e * h, w: 1 - e}) / e**2))

    charts = [
        ("t<=U, U<=1/2", K1.subs(U, s / 2), (s, v, w), (13, 6, 7)),
        ("t<=U, U>=1/2", K1.subs(U, (1 + s) / 2), (s, v, w), (13, 6, 7)),
        ("U<=t, e<=v", K21, (t, v, h), (13, 14, 7)),
        ("U<=t, v<=e", K22, (t, e, h), (13, 14, 9)),
    ]

    certified = {}
    all_values: list[Fraction] = []
    for name, expression, variables, expected_degrees in charts:
        degrees, coefficients = bernstein_coefficients(expression, variables)
        assert degrees == expected_degrees
        assert all(value >= 0 for value in coefficients.values())
        assert any(value > 0 for value in coefficients.values())
        certified[name] = (degrees, coefficients)
        all_values.extend(coefficients.values())

    assert len(all_values) == 5348
    assert sum(value == 0 for value in all_values) == 431
    positive = [value for value in all_values if value > 0]
    assert len(positive) == 4917
    assert min(positive) == Fraction(4, 1288287)

    # These face checks make the sign strict away from the real slice.
    left_degrees, left = certified["t<=U, U<=1/2"]
    right_degrees, right = certified["t<=U, U>=1/2"]
    assert has_positive_face(left, {1: left_degrees[1]})
    assert has_positive_face(left, {0: left_degrees[0]})
    assert has_positive_face(left, {0: left_degrees[0], 1: left_degrees[1]})
    assert has_positive_face(right, {1: right_degrees[1]})
    assert has_positive_face(right, {0: 0})
    assert has_positive_face(right, {0: 0, 1: right_degrees[1]})

    chart21_degrees, chart21 = certified["U<=t, e<=v"]
    assert has_positive_face(chart21, {1: chart21_degrees[1]})
    assert has_positive_face(chart21, {2: chart21_degrees[2]})
    chart22_degrees, chart22 = certified["U<=t, v<=e"]
    assert has_positive_face(chart22, {2: chart22_degrees[2]})

    print("complex one-Poisson Clark family: exact geometric ledger verified")
    print("toric Bernstein charts: 4")
    print("Bernstein controls: 4917 positive, 431 zero")
    print("smallest positive control: 4/1288287")
    print("strict-sign boundary faces: verified")


if __name__ == "__main__":
    main()


==> verify_schur_rellich_two_step.py <==
#!/usr/bin/env python3
"""Exact certificate for the first nontrivial real Schur recursion."""

from __future__ import annotations

from fractions import Fraction

import sympy as sp

from verify_schur_rellich_clark_mixing_obstruction import rellich, z
from verify_schur_rellich_complex_clark import (
    bernstein_coefficients,
    has_positive_face,
)


def even_substitution(
    expression: sp.Expr, variable: sp.Symbol, square: sp.Symbol
) -> sp.Expr:
    polynomial = sp.Poly(sp.expand(expression), variable)
    assert all(power[0] % 2 == 0 for power, _ in polynomial.terms())
    return sp.expand(
        sum(
            coefficient * square ** (power[0] // 2)
            for power, coefficient in polynomial.terms()
        )
    )


def main() -> None:
    g, lam = sp.symbols("g lam", real=True)
    G, U, V, H, J = sp.symbols("G U V H J", real=True)
    function = sp.cancel(z * (g + lam * z) / (1 + g * lam * z))

    value = rellich(function)
    numerator, denominator = sp.fraction(value)
    polynomial = even_substitution(-numerator, g, G)
    denominator_G = even_substitution(denominator, g, G)
    assert sp.factor(denominator_G + (1 - G * lam**2) ** 5) == 0
    assert sp.factor(
        value - polynomial.subs(G, g**2) / (1 - g**2 * lam**2) ** 5
    ) == 0
    assert sp.factor(polynomial.subs(G, 0) - 8 * lam**2) == 0
    assert sp.factor(polynomial.subs(lam, 0) - G) == 0
    assert sp.factor(polynomial.subs(G, 1) - (1 - lam**2) ** 5) == 0

    # The positive-lambda half-square is a native Bernstein certificate.
    positive_chart = (polynomial, (G, lam), (5, 11))

    # On the negative half-square put U=1-G and V=1+lambda.  The chart
    # V=UH resolves V<=U.  On U=VH, split once more into V=HJ and H=VJ.
    corner = sp.expand(polynomial.subs({G: 1 - U, lam: -1 + V}))
    lower_chart = sp.factor(sp.cancel(corner.subs(V, U * H) / U**3))
    upper_seed = sp.factor(sp.cancel(corner.subs(U, V * H) / V**3))
    upper_v_chart = sp.factor(sp.cancel(upper_seed.subs(V, H * J) / H**2))
    upper_h_chart = sp.factor(sp.cancel(upper_seed.subs(H, V * J) / V**2))

    charts = [
        positive_chart,
        (lower_chart, (U, H), (13, 11)),
        (upper_v_chart, (H, J), (16, 13)),
        (upper_h_chart, (V, J), (16, 5)),
    ]
    all_values: list[Fraction] = []
    for expression, variables, expected_degrees in charts:
        degrees, coefficients = bernstein_coefficients(expression, variables)
        assert degrees == expected_degrees
        assert all(coefficient >= 0 for coefficient in coefficients.values())
        assert any(coefficient > 0 for coefficient in coefficients.values())
        for axis, degree in enumerate(degrees):
            assert has_positive_face(coefficients, {axis: 0})
            assert has_positive_face(coefficients, {axis: degree})
        all_values.extend(coefficients.values())

    assert len(all_values) == 580
    assert sum(value > 0 for value in all_values) == 562
    assert sum(value == 0 for value in all_values) == 18
    assert min(value for value in all_values if value > 0) == Fraction(8, 165)

    print("real two-step Schur family: exact Rellich ledger verified")
    print("Bernstein/toric charts: 4")
    print("Bernstein controls: 562 positive, 18 zero")
    print("smallest positive control: 8/165")
    print("strict-sign chart faces: verified")


if __name__ == "__main__":
    main()

